Rethinking Soft Labels for Knowledge Distillation: A Bias-Variance Tradeoff Perspective

Knowledge distillation is an effective approach to leverage a well-trained network or an ensemble of them, named as the teacher, to guide the training of a student network. The outputs from the teacher network are used as soft labels for supervising the training of a new network. Recent studies \citep{muller2019does,yuan2020revisiting} revealed an intriguing property of the soft labels that making labels soft serves as a good regularization to the student network. From the perspective of statistical learning, regularization aims to reduce the variance, however how bias and variance change is not clear for training with soft labels. In this paper, we investigate the bias-variance tradeoff brought by distillation with soft labels. Specifically, we observe that during training the bias-variance tradeoff varies sample-wisely. Further, under the same distillation temperature setting, we observe that the distillation performance is negatively associated with the number of some specific samples, which are named as regularization samples since these samples lead to bias increasing and variance decreasing. Nevertheless, we empirically find that completely filtering out regularization samples also deteriorates distillation performance. Our discoveries inspired us to propose the novel weighted soft labels to help the network adaptively handle the sample-wise bias-variance tradeoff. Experiments on standard evaluation benchmarks validate the effectiveness of our method. Our code is available at \url{https://github.com/bellymonster/Weighted-Soft-Label-Distillation}.

==> smooth/draw.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc\n",
    "rc('text', usetex=True)\n",
    "\n",
    "def read_num(f):\n",
    "    num = []\n",
    "    with open(f, 'r') as t:\n",
    "        lines = t.readlines()\n",
    "    for line in lines:\n",
    "        num.append(int(line.split('sta: ')[-1]))\n",
    "    return num\n",
    "\n",
    "results = {}\n",
    "for root, dirs, files in os.walk(\".\", topdown=False):\n",
    "    for name in files:\n",
    "        if 'txt' in name:\n",
    "            results[name] = read_num(name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 320x400 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAUsAAAFpCAYAAAAV0wqjAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAMTQAADE0B0s6tTgAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJzsvXl8m9d55/s9L8B9A0ntu0hbtuQ1lOQ1SRNbcpZmtyh10rSdmVtLnaa9mckkYdxM9rSOlEx6297ejuTMtLe9yUSWbGdfLNlNk9iOLZG2ZVuSZRFauYgLAG7Y8Z77x3kBAiRIAiA2Euf7+cAA3vO+Lw5k8sfnPM9znkdIKdFoNBrN7BiFnoBGo9EsBLRYajQaTQposdRoNJoU0GKp0Wg0KaDFUqPRaFJAi6VGo9GkgBZLjUajSQEtlhqNRpMCWiw1Go0mBbRYajQaTQrYCz2BYqKiokIuXbq00NPQaDQ5oKenJyilrMj0ei2WcSxdupSrV68WehoajSYHCCEG53O9XoZrNBpNCmix1Gg0mhTQYqnRaDQpoH2WaWKaJroGqCYfCCEwDG3PFAtaLFPE7XYzODhIJBIp9FQ0JURlZSXr16/XolkEaLFMAbfbzcDAAKtXr6ayshIhRKGnpCkBpJT09PQwMDDAihUrCj2dkkeLZQoMDg6yevVqamtrCz0VTYmxfPlyLl68yPLly/Uf6QKjbfs5ME2TSCRCZWVloaeiKUHKysqQUmo/eRGgxXIOoj+k+q+6ppBosSw8Wiw1Go0mBbRYajQaTQposdQAcODAgaTHU3E/ZOqiWAiujdnm6HQ68zgTTQwpwTcCg071nCd0NFyD0+mkpaWl0NNYcLS2tuJ2u3E4HIWeyuJGSghMwMQQjA7AxDCYphpb2gpVDXmZhrYsNRw9epRdu3YVehoFp729nePHj6d8vpRSC2WuCPrAdQUudcLpp+Dcv0HvGRgbADMCSOuRP7RlmQEyEsYc6c/rZxoNKxC23PzvGh4ezsl9NZqUCQdgfFiJ4digem/YLGG0kIXdPafFMgPMkX4GPrE2r5+57G+uYGtaM+d57e3t7Nmzh127dtHV1cX999+P2+0GJv2Sn/nMZ2LnHz9+nJ07d6Y0h/b2dpxOJx6Ph46ODvbu3RsbO3DgAIcPH8bj8XDkyBHa2tpiY0ePHqWjowNg2nXJ8Hg8sc8COHjwIDt27KC1tZV9+/Zx7NgxnE4nR44c4ZFHHqGrq4u2tjaOHDkS+07Rz9u2bRsHDx5M+L7Jxvbt28fx48fp6urC4XDw9NNPx6zG+O927NixmMtCCBFL6YnOLdl5hw4din3Otm3bcDqdHDx4sDRdH2YEgl61rA5OgH9cLauDXhC2REE0i2trsV6GLzJ27tzJsWPHADh8+DA7duyILS0PHz48bbl97NgxduzYkdK9H330UTo7O+nu7mbfvn14PJ7Y2K5du+js7GT//v20t7fHjjudTjo6OmLXHTlyJOG6ZBw6dIidO3fS3d1NZ2cn27Zti92rpaWFY8eOsWvXLu6//36OHDlCd3c3x48fx+Px4HQ62bdvH08//TSdnZ1s3bqVffv2xa6faSwqyAcPHqSzszNhed3S0kJnZye7du1KEN54onObep7H42H//v10dnZy5MgRTp48mSCkixLTVCI4ek0FYa6egvO/gdefgtd+Bud+BVdegv43wH1FCSUU3HKcC21ZZoDRsIJlf3Ml75+ZCrt376ajo4ODBw/GxOHYsWNs27YNj8cz7Ze0ubk5rXkcOnSIzs5OAFwuV0xUovfdtWsXDz30EB6PB4fDwdGjRwFiAup0Ojl+/PisPtK2tjba29vp7u6mvb09Qcyjr1tbW2MiGv18p9PJ4cOH2bdvX2xee/fupbGxkYMHD3Lw4MEZx2Yj/jOj3z3V8+JFt6mpac4/FAsOMwIjfTDhBv+oshbDQUCAYajgjDSnXCSLzmpMBS2WGSBs9pSWxIXA4XDQ0tJCV1cXTU1N7Nixg46ODrZv3z7Ngjx69GjKVqXT6WTnzp0cPHiQ3bt3pxUISWXpHc+OHTu4cOECjz32GB0dHezbty92fVR8mpqaUg6uzCZQqYhXqp8z03kOh4OdO3ficrliroIFj38Uhi6B+yqweARxNvQyfBGyZ88eHnnkkZgvsqmpicOHDycsjwFOnDiR4FucjahfMCquLpdr2jgoAW5paYkJx65du9i/f39MlKI+z9lwOp04HA727t3Lww8/PKs1N5U9e/Zw8ODB2GccOHAgZsXONhYl25afx+OhqamJY8eO0dnZmfK/d1FiRlSE+tyv4NyvwX1ZLZ2nCeXiRFuWi5CoNfnoo48Cyo/Z0dGRYNV4PJ60luDRe7a2ttLW1pawnG9paeHgwYOcPHkSIOFzomP3339/7H10XjPR1dWVIOzpWGNtbW3s378/4fOi1882BkpMH3roodiSPRt+RYfDwcmTJxFCxKz+/fv3p2zRFwW+URi+pPyLMCmOJbZdXegN+pOsWbNGTu3uGIlEOHfuHJs2bcJmsxVoZtnn0KFD7NixY3EHGoqAAwcOMDw8zP79+wGmZSjMRcF+/swIeHphyKmCNQLlfyw2ll4HK29M6VQhRI+UMmP/mV6Glyjd3d1aKPPA1BzWov83942q6PXrv4CeV8E/hvJJFqFQ5hm9DC9BPB4Pra2thZ5GSbB//3727dvH1q1bY8eKMsgzOgD9Z5QVCZTcGjsFtFiWINHgiSY/zJWaVHDGh+HiCbRAzo5ehms0pUxgAi6+iBbKudFiqdGUKpEQOH+76PIhc0Vel+FCiB1AC+AAWqWU++LG9gMngOPAXuCQlNJjjbUB2wAn0CalPDDb8bnGNJqSR5pq6R0OFHomC4a8WZZCCAfgkFIesoTLYwlkFAfwKNAJdEWF0mK/dd1xwCmE2DvH8bnGNJrSpuc18HpKJqE8G+RzGb4N2Bf3/gQQn5l7TErZKKVstQQOiFmj8cLZBbTPdHy2a6ZOSAjxSSHE1ehjfHx86ikazeJj6ILapqiFMi3ytgyXUh4XQsTX4W9BLZFj74UQ0b1nLXHL5hYgfm+dyzo20/HZrpk6p28B34q+X7NmjfZyaxY3Y4PQe5rFEtCRUpKv5iR59VlKKePFcQ+J1l68j/IzQoi9UspDqOX51A27TbMcZ44xjaY08Y8tuBQhaUaIjA4SGblGZOQa4ZF+9dqj3le/9Q+o+4O/zctcCpJnafkqH4oXzyk+yi6gAziEEr34DOqo6M10fK4xTRIOHDiQUBQ4FeKL387nnGxck29mm2NR9jQKB1Xku8iW3lJKTO9ITAwjI/2ER64R8ViiODo465wjrqszjmWbvIultdQ+LKXsEkI4pJQey8e4T0o5za+IWqrHl/J2ACdnOT7bNZokFOUv9wKm6BqZmRG48IJVZ7IwyFCAsLuXsOtq3KOHiKsXGfLNfQPDhq1+GbaG5dgblmNzrFCvN70995O3yHfqUBvglFJ2WYd2AEdR4nY47tQ24AjEfJ0dcWMtwJGZjs92TVa/zCLi6NGjaVuVpUR7ezv79u1LuVJQUVnFUsLVVyb3eOf0o5SVGHZdJeK6Snh4UhgjIwNzfr5R06QE0LEcW8NybA0rsDmUOBq1zQgjSSGRpfnbtps3sRRCtKDSgjxWL2YHcAA4KqV0CiFa4tN7LH9llA5rzAk0xY3NdHyusXkRjpj0e/Kbn7bCUYHdlpvkBd2wbBEz2A0j/TlZfke8IwScnQSvvBoTRemfPaPEqG7A3rQGW9Ma7E1rsDetxuZYgb1+GaKsIutzzCb5jIY7YebAVXy6UJKxLpQfM6Xjc43Nl35PgLV//nQubj0jV/7uftY0V815XjYals3W8Gu2z023mZluZJbjRmYj/arPTZYsSikl4aHLBLpfxN99glDv2eT3FoYSwKggNk8Ko1FVn5W5FAJdzzKOVOtZXh32Fa1YRnvkHDx4kI6Ojlgfnh07drB161aOHDmS8MvY0dERq7UIk+0jok274u83lXhRiPbciR6P+uyEELFycFFx7O7unvY5O3fu5MiRI7Frkv1cxot9tKJ59PwjR46wa9cuOjo6OHToUOwPRGNjIxcuXMDlcs34veb6zsmW4VM/E4j9O8bPf6bzPB4PW7dujf1btLe3J60In3E9S98InH923halDIcIXnkVf/cJAs4XreX0JKKihor1t2NftnFSGB2rEPayeX1uyuSxnqWuOpQBKxwVXPm7+/P+makw34ZlmTb1gvSamelGZjlsZBbyg/OFjIUyMuEm4DyJv/sEwYsvIUP+hHFb4yoqW++gonU75au35KyffbFRGt8yy9htRkpWXiHIRcOyVHrmZNLMTDcyy0EjMzOihNIMpXyJlJLwwAX8zhMEul8k1Hcu8QRhUL7mJipat1PZegf2ptXZmesCQ4vlIiTasGzPnj3AZMOyaI/sKCdOnJhmye3Zs4f29nb27t2Lw+FI2tRrKvHNzDweT9JmZm1tbQnNzHbt2sXOnTvZvXs3DocDp9M5p9BFU5z27t0bawKWzr/JTN8rle+cy0ZmWUNKuNyl2tGm6F6T0mTkZ3+D7/VnEo6LyloqNm6jsnU7FRvbMCprszfPBYoWy0XIfBqWzdXUa7bPS6eZmW5kloNGZgNvqu2MKS6/pZSMPvPtmFDam9dS0XoHla3bKVt1Y/JUnRJGB3ji0A3LNPki1UZmKf/8RcJw+qm0/JTjLxxh7Ff/DEDNnbuof/sfpf9FCo1uWKbJNbphWWHJeiMzT09ap3tfPR4Tyqqb76fubX84v88vAfQyvATRDcsKT1YbmUmpks9TtCr93S8y8ou/A6CiZRsND/wZ1kYRzSxosSxBdMOy4iBrjcy8bkhlfzUQ7DmL+4f7QZqUrbyBxg90lEzqz3zRy3CNZqEz6Ewp+h0auozriS9DOIitaQ1ND34BUVaZhwkuDrRYajQLmVAARq/NeVpkbAjX0S8i/eMYtc00t395QW89LARaLOcg6svRWQOaQhC/bTIprkswh7/R9I3hOvIFzLEhREUNTbu+jK1+WbanuujRzoo5MAyDyspKenp6WL58OWVledrzqil5pJQMDw9TVlaGYSSxa6QJQxdnDezIUADXk18lPHwF7OU0feTzlC1dn7tJL2K0WKbA+vXrGRgY4OLFi9rC1OSVsrIy1q1bl3xwdADM8IzXSjOC+8ffINRzBoRB4/s+Tfmam3I008WPFssUMAyDFStWsHz5cqSUWjA1eUEIkdyijDJLupCUkpGn/p7A+RcAaHjgT6m8/q5cTLNk0GKZBkIInY+mKQ4C46rv9wyMP/sdfK+qfee1b/0Y1be+K18zW7ToAI9GsxAZujhjKe2Jrh8z/rzq0lL9lt+l9q7d+ZtXqghDPeZLHqura8tSo1lomGFwXU6aW+l74zeMPq06qFRuupf6+x4q7GpIGIAAGQHDBuU1UN0AlfVQWace9uJuJxFFi6VGs9Bw9yY9HLh8Cs9P/jsgKV97C47f/WT+KgfFi6KwQUUNVDVAVT1U1EFlrRLFBezG0mKp0SwkZtgHHrrmxP3k1yASxr50I40f/hzCXp6bOQgbINUcyquh2gFVjkRLcQGL4kxosdRoFhJeDwS9CYeklIz84u+QQR+2hmU07foSRkVNdj5P2ABTiXR5NVQ3qkfUaiyhmpdaLDWahcSQk6kdFUP9bxK6dh4Ax/s7sNU2ZXbvBGGsUaJYYwljZV1JCWMytFhqNAuFcEC1t52C95WfA1C2chPlKzdldm/DBis3Ty6nS1wYk6HFUqNZKAxfVr7AuCi46R/Hf/ZXAFTf9u7M7isMaLlb+R41M6LzLDWahYCUMHxhWmDHd/qXyFAAUVFD5Q1vS/++WihTRoulRrMQGBtQfXbikFLGluBVN70TozzN2pTCgJa7lF9SMydaLDWahUCydKGeM4SHLgEZLMGFARvvhJoMg0EliBZLjabYCUzAhGvaYe8rPwOgbPUWypakUXZNCNhwB9ROb4WsmRktlhpNsTN0cdo+atM3iu+NZwGouf09qd9LCNiwHeqWZHGCpYEWS42mmDEj4L48bQnufe0ZiIQQVXVUbronxZsJWL8N6nSV9EzQYqnRFDOe3mkFM1RgRy3Bq2+6P8VtjQLWb4X65TmYZGmgxVKjKVZm2AcevHyKiFVMI7XAjoB1b4GGFTmYZOmgxVKjKVZ8HhXcmUI0Xah83W3Ym1bPcRMBa28Hx6ocTLC00GKp0RQrgxemHYpMuPG/+TwA1bfPZVUKWHsbNM4lqJpU0GKp0RQj4SCM9DG1aIbv1eNgRjCqHVRed+csNxCw5hZoXJPTaZYSWiw1mmLEdXlaTUgpTbynrB07t+5E2GZqyyxg1U3QNENXSE1G6EIaGk2xISUMTd8HHrj4EpGRAUDM3IBMCFixBZZsyPk0Sw0tlhpNsTE2AJHQtMPel1W6UMXGNuwNSVKAhAHLroOlG3M9w5JEL8M1mmJj0DnNqoyMDRHoPgFA9Ww7dpa25nJmJY0WS42mmAhMwMTwtMPeU8dAmhi1zVS0bEtyoVDBHF20N2dosdRoionhi9P2gUszgvfULwCovvVdM3dsbN6Q27mVONpnqdEUC+NDqmjGlHShQPcJzPFhEAbVtz6Q/NqKGtVATJMztGWp0RQDQS9cPMFUoYTJHTsVrdux1SUpqyYMWKKDOrlGi6VGU2giYXD+Fkxz2lDY00/gQhcwR2DHoXfp5BotlhpNIZESLndByE9Sq/LUU4DE1rCMig1vSXIDAQ2rwKY9arlGi6VGU0iuvaF8lXK6VSkjIXyvHgNUdSEhZvh1TadKuiZj9J8jjaZQeHphoJtkFiWA//wLmF4PGDaqbt6R/B7lVarXtybnaMtSoykEvhG48jIzCSVM7tipvP5ubMk6MEYDO1P2kGtygxZLjSbfhANw4YWkS+/YKa4egpdPAbMEdqTUgZ08osVSo8knpgkXXky69zueaLqQrXE15WtvSX5SwwpIqaWEJhtosdRo8oWU0HMK/GPT+uoknBYO4n3taSAa2EmyzBZC51bmGS2WGk2+GL5oNSCbefkN4HvjWaR/DGxlVN98X/KT7JVQncSPqckZOhqu0eSD8SHoPc1sAZ0o0SV41Q33YiTbwqgDOwVBW5YaTa4JTMy4lXEqocFLhHpOA1B92yyBHd0uIu9kLJZCiNuzORGNZlESCavItxlJ6fSoVWlfsp6y1ZuTn1S/XAd2CsB8luF/IoR4Skr5RKoXCCF2AC2AA2iVUu6LG2sDtgFOoE1KeWCusUyu0WjyhpRwqdPayjg3ZtCP7/S/AsqqTB7YMXQptgIxp1gKIRqAR4EG61Cz9fqzwANCiIcBV9wlB5MJqBDCATiklIes9/uFEPullB3WKfullDuj5woh9kbPnWUsk2s0mvzQf1YV8p0joBPF/8avkYEJRFkFVTe9I/lJtjKoTVJ5SJNzUrEsvw4cRFloUVxSyhHgcUtMm+LGOoBk1uY2YB9w1Hp/AngYYhanJ+7cLuszD800JoRwpnsNoMVSkx88vTDknDVFKB7TO8L484cBqLzx7RgVNdNPilqVOrBTEFIRy+NSyqdnGrREcyT6XgjRIYS4XUr58pTzjlsCF6WFSQFuIdE6dVnHZhvL5JoEhBCfBD4Zfd/Q0DD1FI0mfbwjcOWllIVShkO4vv+XREauIcqqqL3jIzOcaELT2ixOVJMOcwZ4pJSPp3NDKeXIVKGMG4sXyz0oKxSUD9Mz5fSmOcYyuWbqfL4lpVwTfdTW1iabtkaTHldfSV0opcTz878l1HMGhIHj/Z/G3jRDpLt2KZRVZnGimnQoSOqQEGI/8FCceHpQAhclXthmGsvkGo0mt0gJgbGUTx9//nv4z/wSgPr7/pjK1u3JTxSG7gVeYLIilkKIDWmcuws4LKXssoI+oJbj8YLmAE7OMZbJNRpNbglOpGxV+k7/kvFnvwtA9Vt+l5q29898smGHumXZmKEmQ7JlWe5K5SQrnccppeyyDu0A5c8k0RJsAY7MNpbJNal+GY0mY3yjIOZuRxvsOYPn538DQMXGNurve2jmk4UBzet1YKfACJnCX0EhxGPATLv2G4GNUspZf0KEEC1AN5O+RAdwIJo6NCUvsiU+zWemsUyumY01a9bIq1evznWaRjMz/W/AwHlm260T9vQz/J1PYXpHsC9ZT/NHD2BUVM9+3xvvV4V+NRkjhOiRUma89SnVpPSD1nOypaxA5VzOiuWfnPFPo2VtdqUzlsk1Gk1O8bqZTShN/zjuJ76C6R3BqHbQ+JEvzC2UNc1aKIuAVMXyJLDVShOahhDiWPampNEsYPwzB3dkJIz7h/sJD18BezmNH/k89oY5/JC6zW3RkJLP0koHemaW8RnzMDWakiESVlXQkyClZPT4/yB4SWXVOd77XyhfuWnuexoG1OvATjJG/OAP5+/zdIk2jSZb+MeUJZhke+PEyR/gPfULAOre9odU3fDWue8nDGhar541AERM6BuHbheMBeG6JrhxSX4+O2OxFEI8IqV8OJuT0WgWNP5Rkrnl/W/+lrFf/i8Aqm6+n5o7U0oesXbsrMviBBcu/jBc9KiHKdUj38zHstR5DBpNPL4RkIml2ELXzuP5yTcBSfnam2l44OPJqwklo7oRku0RLxGkBLdfWZEDEypzqhAiGWU+YlnAaWs0RYg3cYdtZGwI1xNfRYYC2BpX0fjBhxG2stTuVcKBnYgJPWNKJL2hSaFJMdc/Z2ifpUaTDaSEwHjsrRn04Xriq5jjLkRlHU0PfjF5i4iZEEIV+S0hvCG1zL7kUQJZSCsyGVosNZpsEPLFAjvSjOD5yX8nPOAEw07jhx7G3rgq9XsJAY1rwZh7J9BCR0oY9ikrcsirfHupVf/MP1osNZps4B9T4mZGGPu3fyJw/gUAGt71Z1TM1Pd7JiSLthq6P6xSfkYC4PKp15G4gE2RGZMJ6ACPRpMN/KMgJd5TTzFx8vsA1NzVTvXN96d/r6p6qFz45QKjwujxK2EcDUDIBJsVqClmYUzGfMSyO2uz0GgWOl4PSJPxF1QjgMpN91L31o+lfx9hwNLWLE8ut0hpCWNAieOwJYzhGYQxstBU0iJjsZRSPprNiWg0CxrfCGbAS8TTB0DN9g8j0k0mF4aqhN6wMgcTzD6hCFwdhW63EsvFJIzJ0D5LjWa+mBEI+QkPXlDvhUHZ0vXp3UMYULsEVt1c9KXYxoNwwQ1XRtX7qL9xMQljMrRYajTzxT8OQhAaUGJpa1yJSKf9gxBQWQfrtxatUEqpEsO73eD2WccKO6W8o8VSo5kv/lHAIGRZlmVL00kmF2CvhI13FmWqUCiiLMhulwrOFFvuYz7RYqnRzBdrm2PYsizLlqUhljY7tN4N9vIcTS4zxgLgdKudNFDaIhklI7EUQmyQUl6MPmd5ThrNwsLnQZoRQkOXALAvm9Z1OTnCgJa7oHyO4r95Qkq4NqGsSI/fOlbYKRUVmdZ+2jXlWaMpXfzjhN29EA4CqS7DBWzYDlWF71UvJVz2wHEndPWp4hUSLZRTme8yvDi90RpNvggFwAzHluCiqg6jdo7Oy0LA6luhbmkeJjg7ERNOXVM1IvVSe3a0z1KjmQ9+1c1xMrjTMnsJNmHAsutUPmWB8YfhxR6VCqSFcm60WGo088E/CkhVNIM5gjvCAMcqWHZ9fuY2C26fEsqwqZfbqaLFUqOZD94RkCahgYsA2GfyVwoDappgza0Fz6W8MqKW3gtRJKWUXBkc58S5a5w4N8B/vG8DNz6QRkWneaDFUqOZDz4PkQkP5oQLmMGyFALKa2DDtoL20zElnB6ASyMLSyiDoQivXRrmxLkBTpwb4JrHGxt75tVKPrlAxHIh/ZtrNNlFmhD0TW5zNOzYm9dMP89WDq13gVE42yQYgRM9qtjFQvildY35OfnmACfOXePl7iH8ocR2HSsbq9m+aTm77lyRtzll+n9PTHnWaEqPwARAbJujvXnt9LYRRjTpvCLfs4sxGoAXrirBLFahNE1Jd99IbHl9vm8kYdwQgpvWN7F90zK2b1rO6uYahBBcN0fiQTbJVCwPTXnWaEoP3ygYRsyynLYEFwJa7oSKwtWm7BuDl/qLM9o9MhHg9Usuy4IcwDOR2HO9rqqMbdcrcXxL61Jqq1LsX5QjMhJLKeVI/LNGU5L4R8GMC+4kiKWAdVtVh8YCICW8Max24xSDTvqDEbr7Rnizx8M56xHve4yyYXkd2zctZ/v1y9i0phGbUTyLVx3g0WgyxetBhoOEXVeAuJ07wgbLr4eG/PnT4glFoLNPVScvhFBGIiaXB8c51+OJieOlgTHMJO0Zy+0Gt25cwvZNy9h2/XKWOaoKMOPU0GKp0WSKf5Tw8GVVz5K4ZbiMFKyA73hQ+ScDkfwsvaWUDHh8MWvxzR4P5/tGCEwJyIAKcKxdWsem1Q42rXZw/WoHG5bXYbcVLkMgHbRYajSZEA5CJBTbuWPUNk+2uhVGQYpjDE7Ayd7cF+GVUuLsH+W50308e7qPnuGJpOctqa+MCeOm1Q5aVzmorli4kpPWzIUQG4B2YDvQAHgAJ3BMSvlMtien0RQt/jEQRiwSnhDcqazLe+L5aABO9ObOmpRS8maPh2dP9/HcmX763Yn+xpoKO9fHCeP1qx001aVRAHkBkJJYCiHeAuwDTgJHgUPR4I4QYiPQJoT4OnBeSvntXE1Woyka/KqnQrSARkJwJ89BnWBELb2zLZSmKTl71c2zp/t4/kw/gyO+hPH1y+q4Z/MK7t68kvXL6jCKKBiTC+YUSyHEg0C3lPJPko1LKS8AF4DHhRANQog/1oKpWfT4RlQNy6nV0YUtr2XXpISTPUows0EkYvL6ZRfPWQLpGk9M52lZUc+9W1Zyz5aVrFmy8Nv1pkMqluXxVFOErPO0UGoWP14P5tgQ0j8OQFm04K808yqWpwfBM89dORFT8opziOfO9PHbM/2MeIMJ4zesdnDPlpXcs3kFK5pq5jfhBcycYplMKIUQtwNNwEkp5WguJqbRFC1SQtAb81eKsgpsjrg0ocr8WFy9Y3DRMz+h7HdN8M3HX+KNHk/smAA2r2vi3i1qib20oXjTefJJ2qEpyzfpALYBG4UQj0izNyVUAAAgAElEQVQpv5n1mWk0xUrQqyoNWUtw+5INiGizsfLqvBTLGA3Ay/3zE8pfnurh//nxq/iCYQRwy8Zm7tm8krs3r1h0wZlskEkc/5iU8unoGyHEg9pPqSkp/KNg2JI3KMtDcGe+AR1vIMzBn77GM69cBVSKz6cebOOm9XncaL0ASTUa7gJOAMes9y9KKccApJSPCyHuy90UNZoiwz9m1bBUBX/t8cGdakdOP1pKlUuZJOc7Jc73ejhwtIs+l0r9uWfzCv78A7dSW1Vc3SWLkVQty4eA48BuYCfwJ0KITpSAeoBWQOdZakqDCTdmwEvE0w/EW5YSoonpOeLMoOq8aKZ5nWlKfvBbJ/98/CxhU1JuN9j7npt4oG3d7G0wNDFSEksp5ePWy0etRyy/Ug3rJbimhPCPEh68RNRjaF+6Xh2XJlTmTix7x+BCBgEd93iA/+vJl+nqHgRgw7I6Pr2rjXXL6rI/yUVMxnuPovmVVsK6RlMaRMIQDsSW4DbHSozo1saySrDlZjtfpgGdrvMD/PWTL+OZUOlA77tjA/9h52bKy2zZn+QiJ5No+P8AzqPyL1+WUr4khPiIlPKJ7E9PoykyAmqbY9IaljnKr8wkoBMKm/zLM2d58jkl6nVVZXzig7dx542FqYS0GMgoGo7KsfwTIcQ21B+744AWS83ixzcKiMnq6LHgjpGTSHgmAZ3e4XG+cfSlWLXxWzY0818/cjvN9Tpfcj5kIpZuy4cZ77vMbQhQoykWfKPISJDw0CUgbucOIieWZToBHSkl//pKD//wk1fxhyIYQvD779zEg2+9rqiK6GYDQ6g/JPn8VpmI5VYhhEtK+TIo36VOHdKUDD4PEU8/MuQHoGzZBnVcRrIeCU8noOP1h/iHn7zGL1/tAWCZo4pPP9jGjWsLU6k9WxhCCWJEqtc1ZdBQCfUVUFcOTXk0ltMWSynlN4QQj1mBneNAN9CMTh3SLHakhMB4bOeOqKjBqFuqxmxlWW1Klk5AJxwx+dJ3XuTMFTcAb7tpFR9//y3UVBa2Z006zCWKdRVQYStsy/VMe/DstpbfO6z3erujZvET8oMZSdi5E8tRzGLKULoBnf/3+FnOXHFjCPjT993KA21rizp30gAQ6vvVlEFjVXGJ4kykUqKtPlmxDCt16NGczEqjKUb8oyBskzt34v2VWQrupBvQef5MH99/Xs3no++4gXdtXZeVeWQTm1AWo12AowqWVENjpbIc7QujowSQmmW5UwjhTqUSuhCiAWjXSeqaRYl/DJCEBi8CcTUsDQOq5x/ckRJeH0g9oNPnmuBvvv8KAG3XLaX9bdfNew7zJRpHMiVUl8GSKmiyxLG6rDgtxlRJpUTb40KIt1j5lSeth1NKOSqEqEelEW1FbYN8SgulZtHi9WB6RzDHhoC44I4ZmfcyPGxCVy8M+VJbfgdDEb7+WCcTgTBL6iv55IffUpBK5VGr0SbAUWlZjVXq9UKyGlMh1e2OL6HyKjcCu4BWIUQTyv8c7cGTtJK6RrNo8I3EgjsYNuzN1pJ3ng3KJoLwQg/4w6n7KR/9+es4+0exGYKO9q001OS+EIZAWYamhCo7NFdDc5USx5oFbjWmQloBHstP+Y0czUWjKV7MCIR8k/7KpjUIuyVQ82hQNuSFEz1KgFLdoPPLU1f5eedlAP79zs05Sw+yWcIoBDRUTFqNjZVQirsls7KRVdez1Cx6AhOAmGxQFvVXQkbBHSlVDuWZwfT2e18eGOP//tGrANy9eQUfvGvjHFekTnRJXWFT+YtRcawrX/xWYypksjf8IaCDyf/HAtiI7r2jWcz4R8EwJoM70T3hRvo1LCMmnLoGfePpCaU/GObrj3USCEVY2VjNJz54W1ZShAwBteWwqVlZjQu4tXdOyeSfxSGlTAi7WQKq0SxefKPIkJ/wkFr+xsTSTK8smz8ML/bAeDC9whhSSv7+x69yZWicMpvBZ3dvnXfSedQHuXkJbHBo63EuMhHLriTHDs91kRAi2rdnn5SyfcrYflQh4ePAXlRfco811mZd5wTapJQHZjs+15hGkxFeN+Hhq2CGgSnL8BQblHn8Ktk8bKZfau0XnZf55Sm1lXHfe2+iZeX8UpUMoazI21dA1cLZ6FNQMhHLBiHEp0gUzX3Anjmu22Y9tyQZc6AS3F0oMfXEje2XUu4EJbhCiL1SykOzHJ/tGo0mM/xjsUi4UdOIrcZaelek1qDs6ii8kmGDsfO9Ixz62esAvOPW1TzQlnniuYFKC71lGazKPC5VkmQilgdQFmD8Urx1rouklMct6zIZx6SU+6YeFELsQLWtiNIFHBRCOJMdBw7NdA2gxVKTGeEAmOHkDcqqZg/uSKl6e2fasnbcF2L/kU5CEZO1S2v5+PtuydhPKYDltXDLcigvwWj2fMlELL8spfyX+ANZqJbeIoTYFX0dt2xuQVmbUVzWsZmOz3bNNIQQnwQ+GX3f0JCb4q2aBY5vzNrmOLWG5ezBnWAEOnvB7c9MKKWU/O0PXqHf7aWyzMbDu7dSWZ7+r6whVIL47StgWU0GE9EA1p72NJlIcswjhHhKCPEPGZZrOySlPCqlPAoghNhrHXeQaCWC2jE00/HZrpmGlPJbUso10UdtbWq+J02J4R9FSjNJdfSZG5SNB+FXl8Cd4o6cZPzgtxd4/qxqivbx99/K2qXp98wRwLp6uG+jFsr5kolYtgohzgsh3hRC3G4d+wzQIaX8T6SwJJ/KFB9lFxANAHlILCzcNMfxucY0mvTxjWCOD2H6VD2ZWAGNGRqUDUwoofSH0+/CGOXMZRf/dOwMAO/euo533Lo6resNofZi37MWbl6++LYeFoJM/gmdUsrrpJTXMxm0abW2RELiEnhOhBA7hBBHZvosEsXOgbU3fYbjs12j0WSGzxNbgmMvx964Sr2eoUHZqWuZW5MAIxNBDhztImJKWlc28NC7b0rregFc1wTv2KCSyjXZIROxjP8xcCU5Ntd2hqlOHieJqUdtwBFQQaEp57cAR2Y6Pts1c8xJo0mONCHgnQzuLFmHMKzoSJI2EoGwsigzxTQl33riJYZG/dRU2Plse1vKnRgNa1vi29erBPNF1kmi4GQS4GkWQpxECeRJIUQzMCKE+AgqSp5ULK0o9U5UMOczwFEppVNK6RRCtMT5KZmS5tNhjTmBprixmY7PNabRpE7ACxBLG5qrQZnbP7ltMBOO/Pp8rL/3Jz50OyuaUnc0RpfdNr3kzgmZtJV4VAjxmPV6xDr8qBDifuBhKeXDM1x3HCWmHTOMzfR5XSRJhJ/p+FxjGk1aRLc5WgU0JhuUkdSydM0joPNy9yDf/eUbAHzo7hbu3px621pDwLZVWihzSaZtJUbi31vV1J8Gns7KrDSaYsE3igx4ibj7gLhIuDSTRsKHJtJPE5JS8rOTl3j056cxJWxe28gf7bgx5esNoZLMa3Nfpa2kSUkshRAbpJQXrdfJUoNS2cGj0Sw8fB5CQ5eUOAL2pRvU8SQNyiImjAXTu70/GObvf/RqrCvj+mV1dLS3YU/RRDSESglak93GkpokpGpZHhVC7LIE8xBwDIi3LtNOF9JoFgS+0Vhwx9awHKPC8iEmSRkaDajtgzJF0/Lq0DiPHO7k8uAYAO+8dTV/+r5b0ko8LzPgtuV622I+SLVS+ra4t+1xaUJAVnbwaDTFRyQEkeBkwd9Y8YzkDcpcvtRv/evXevm7H76CLxjBbjPY956beNfWdWltZRQoP2UpFuItBJn4LBuFEPdJKZ+xCmq0AvuzPC+NpvD4x0AYsUj4ZA3L5A3KhrxzB3dCYZN/OnaGH76g7rnMUcXDu7dy3ar0amIaAq5v0nmU+SQTsWyRUn5bCPEgsFNK+S7r9cXsTk2jKTD+UaSUhKd2czQj0yLhUqq0odkYGvGx/0gXZ6+6Adh2/TI++eHbqatOLzIjUPmU1+m9aXklE7F0Ws+7mbQop+7F1mgWPr4RIu5eZFCtr+3L4gpolCWadN6QqlM5Ey93D/KNx19i1BvEEPCx+27kwXtbM+rIaAjYukr7KfNNRpalEOICsNVaitcDulyPZvHh9cSW4KK8GlvDcnW8snaaUs2UjG6aksd+/Sbf/ddzSMBRU86nHmzjtpYlGU1JAG0roVK3fsg7mfyTP41KFWoXQjQADwNDWZ2VRlNopITARFyDsg2TwZckwZ1h73ShHPUG+dYTL9F5Xu3I2by2kY72NprrM3M0GgLW1qualJr8k8kOngvAZ+MOfXamczWaBUvIB9KMC+5YO3dmaFA2PCUSfq7Hw9cf62RwRA186O4W/mjHjSnnTyajyg5blmZ8uWaezCmW1jI7LaSUo5lNR6MpEnyjIGxx1dE3qONJGpSFIspnCYm7ccIRk6pyO//5Q7dxz5aV85qOgd7OWGhSsSz3oHZwpepOlkKIx7RgahY0/lFM/xiR0QFg9gZlbr9aIpsSvvOv5zj8qzcB2LCsjof3bGVV8/zWzYaAm5dBXcXc52pyx5xiKaV8NB8T0WiKCq8nloyOMChbsl69TtKgzO1TLk7TlPz4xYsAvP3mVfz5B26jcp7NbgxgabXyVWoKy5xGvRBiQwrnfCobk9FoioLRazA+SDi6c6dpNaLMMuuSBHcGvWrpdWlgjAm/Wo//h52b5y2UAHab6p2j04QKTyoekGkl1eKxIuK6iIZmceDphYsnQUpCVjJ6QoOyqsTgjinVnnCA05dVLexljiqWNMx/a43ezlhcpCKWO4QQSTslWQV/najq5hrNwmb4Elx+iWiRtWnBHeS0nTtjgcnCGVGxvGnd/LfWGELt0GnS2xmLhlTEcgT4thDij6MHhBD1QohfoNo1CHShXc1CZ+A89L5GVCilGVGl2ZjSoKwq0W5w+6OVhiSvX7LEcv38xFIA9RWqNYSmeEhFLB+SUu4BhBDisOWfdKNaRDwObETnWi5+zEihZ5AbpITe03DtjYTaamHXVVV1iLg94WWVYCTGRKPFMwY8PobH1ObwLfO0LA0BW1dqP2WxMadYxpVjO46qMHQA9cdvl5Ryt5RyxKqSrlmsTLjg9V9A/xuFnkl2kRKunoLhi9OKUEaX4EZ1A0aNFdSZoY0EwOvWEry+upw1SzJPFYpuZ6wqy/gWmhyRSlL6PwDdqKIZAlX8txPYI4Q4JqUcy+0UNQXFNwrOF9QSdLBbicqKGxa+2SNNuNQFYwOxKujxxAd3hBBJG5T5wxC0DO7T1hJ8y7rGtGpSRjEEVNhg+2q1BNcUH6kkpe9DOXIuAPuiVqTV6/t/CiG+B+yxluqaxURgApzPg7QUQZow5FTvV25ZuIJpRuDiCWUxJxFKIK5BWVwy+hTL0uWbLJ4RDe5ksgQXwKo61UdH79ApXlL9X3NASnld/HJbSumRUu4GlgA7cjI7TeEI+aH7uZjfLoY0VdS49/XU+ycUE5EQdD8/q1ACcQU0Zm5Q5vIpoRyZCHJlaBxILxIuUGLbtlLlUmqhLG5SsSwPzdTeFlSPb6snuGaxEBWUyAzdt6QJrsvqefUtC8fCDAfU9wpOzCr0kXE3pleVaI1ZlkkalA2pluIxq7KizEbLytSqFRoC6spVHqX2Ty4MUhHLgymcc3i+E9EUCWYEnL+1qu7MYjlKE9xX1fOa24pfMIM+ZSmH/XNaxGGr0hA2O/amNer1lOIZERPGrb8lUbG8YY0jpapCAmhthOublWhqFgap7A1/KYVzHs/OdDQFRZrKl+cfm3WJmnC+p1c9r31L8QpmYNwSyhCpdPUORZfgzesQNrv6XjWJy2tPXPGMVJPRDdT2xW2rdLL5QiQre8OzcY2mwEipdq/M4cubfp0JI/1wqTO96/KFbxTe/A2Eg6QilMD0BmUY0/yVbr+6nT8YprtPdYW+af3MWeSGgKU18I4NWigXKiltd0znhtYWSM1CQkroeU0VkMhE8KSpUnCKTTAnXHD+WTDDKV8S7D1LwHkSiEtGl9MblA1OgAm8cdVDxJQYQrBpdfIOjQaqxNq2VZCF2hqaApGKz9IthDiPyrWM4kQV2NjJZGoRQDPQLaV8Iquz1OSWa+fAfWV+QidNGBtURSjWb1PtYguBNJXoDzrB607rUt8bz+L56bcgHMSodlB549vUwJQGZVKqZThMLsFbV9ZTVZH462QIVd182ypdi3IxkIrP8nEhxHEg3iHTgtrJI1FiGcUlpRzJ7hQ1OWXoAgyenzXoIaUEaSKMOcwiacL4EFx8ETZsVy0Y8kXIB8OX1W4cM5KW8EspmTjxJGP/9o8A2JvX0vjgF7HVWj/yUxqUTYQm++1M7gdPXIILVA3KLUt1StBiIaUePJYAxovgBSFEC/CYFscFjKdH7YuexZcXGXfh/v5fERkbpPGDD1O+6sbZ7ylNtfy98CJsvCO3gimlEuehC8qqFSJt61iaEUaPH8T7ys8AKF93K40ffBgjvhr6lJ070WT0QNiM9QCPT0Y3hEowX6t7ni4qMm6oqSuoL3DGBuDyy8wmlGF3L64jnycyoloruI58gaZdX6F8dQqC6XWrFKSWu7IvmOGgchsMXVCvowKZZpK8GfTi+eEBAhc6Aai6+X4aHvg4whaX+JikQVk0Gd3ZP0ogpHY3bVk3KaimVDtyNIsLvUAoRSZcyrc4i1CG+s8z/N3PEBkZUD2z65chgz5cR75A8OrpuT9DmuAbsZLbUw+wzHw/CRNutZ/79DFV1CPkz9jPGhkbYvi7n40JZe1bP0bDuz+RKJSQtEFZLBndWoKvWVJLQ82kU7K+XC+9FyMZWZZCiE9JKb859bVmAeAbhQsvzCoygUuv4H7yL5EhH0a1g6ZdX8aoqmP4e39BZKQf19Ev0rTrS5SvuWn2z5Im+EdVjmPTOhX0EXGP2HvblPdxr6WEkT4VsAl6ozee11bL0DUnrie+jDnuApsdx7s/QdWWd8x8QdySPBhRBTQAXr88DCTmVwpUipBm8ZGSWAohHgKGgeNJujYWaSayZhpBryqMMUttSt8bz+L5yTchEsbWsIKm9q9gb1RtXJv/3SNKMD19uI5+icYHv0DF2ltm/0xpqiT3vjPJf1Jk7D+WACYRQWFkLSXJ7zyJ54cHkCEforKOxg/9BRVrb575goqahAZlbstfGTYlpy9P91cKAUuqszJVTZGR0mLB8k++hCrL9nXr+b7ocK4mp5knkbBacg9dgMtd8OavZl0ST7z0Uzw/3A+RMPalG2n+6IGYUALY6pbQ/HuPYGtcjQz5cT/+ZQKXX01hIlLlKppJHtKKXEuTGX+UsiSUEy/9FPcTX0WGfNgcK1ny+9+YXSghqb/SlHB1aIJRr9rvuCWuMropoVEnnS9KUl6GSykvAI8CCCE+jcq//DSw26rfd1xK+XJOZqmZm0hI+Qh9I8q35/Mon17UKppFcKSUjD/3Pcaf+y4A5WtvpvHD/w2jYvp60lbXTPPv/SXDhz9HxNWD6/Ev0fSRL1Cx/racfK1sIKXJ2C//kYmT3wegbNVmGj/8OWzVc4SrhTFNLIesTo6nrSV4c10lyx2T6lhXDnbtr1yUZLoMl9ae8ZeEEEgpvymEuN8ST6l9mDkmHIwTRpd6DgeSC+McVpk0I4w+fQjvyz8FoOK6u2h8/6cR9vIZr7HVNtO8568swbyK64mv0PThz1Ox4fZ5f7VsI0N+PD/5Fv43nweg8oa34njvf5n1+yVQOSmoiZ0cJ5fg0WK/2l+5uEk1z/JRIcRG1PK7FbhfCNElpXyGqNdJ1brU7SVySSQMb/5alRgTNtTyNnVhnIoMh/D89Fv43/gNAFW3PkDDzj+dO/kcsNU20fx7f4Xr8OcID1/B9eRXafrQ56jYWDyNPiMTHtxPfo1Qn2qHUXPHg9S9/Q8RIkXTb0qDsqhQAkmbk2l/5eIm5QWDlPKClPJRKeVngceYXIbvEUJ8SghRfGbFYmOwW+1UgUlfX4aYQS+ux78cE8rau3bT8MCfpSSUUWw1jTTt+SvsS9ZBOIjrya/ht1JxCk1o4ALD3/mUEkph0PDAn1H/O/8+daGEaQ3KXD4liMOjPq55VGQ+PrhjSmiszNpX0BQZmSal62V4vgkHrB448w92RCY8uB//MqFr5wGov+8harZ+IKN72WocNO35K1yH/xvhoYu4n/wajR/6HJUt2+Y9z3SR4SD+c8/hfeXnBK++DoAor6LxA5/NzOKtSvRXDludHKNWZU2FnXXLJi3P2jIo04UyFi2ZiuW0JBC9DM8x185l5TbhkWu4jnyBiLsXDBuO9/zn2XMMU8BW3UDznq8x/NjnCQ9ewP39v6Txgw9T2XpHVuY8F6HhK/he+QXe159B+if759mXrMPxu59K7KOTKlMalEk52ckxWjxj87ombIb2V5YKmYrloRlea3JB0KuKRMwzSys0eBHXkS9iTrgQZRU0fvAvsuZjNOIFc8CJ+/uP0PiBDiqvvysr959KMisSAFsZlZvupfq2d1G+5qaMOi3GqFsae+kPQ8gy6l9P0pzM0P7KRU9GYhlfPEMX0sgD/WeV6ZKBVkozQmR0kFD/m4w89ffIwASiqo6mj3yR8lU3pH6jFBLDjap6mnd/jeEjnyd8rRv3D79O4/s7qNx0d/oTn4HQ0GV8p6JW5HjsuK1pDTW3vZuqm96JMaVQb1oIQ/Xb2XhnQsHfaPGMEW+IS9eU9RovlhGpi/oudjIupKHJE/5R8PQxm1JKM0JkZICwp5eIu4+wu5eIx3oeuZawY8eoW0JT+1coa16bxiQEOFarnjtzKLZRVUfz7q/hOvJ5Qv3ncf9oPw3v/j+pWHsLoqIaUVaZVhAJQIYC+CwrMtQTty/dVkbVDfdSfdu7KVu9ZX5WJEwuvddvhSmpRdHiGWevuJBAmc1g0+rJtKIa7a9c9GixLHZ6z8Remv5xgn1vEHH3Enb3qWdP3zRBTIq9nPJVm3G85xPY6pfOfm6UqJW1YZsSkbqlqvXEXIJZWUtT+1dxHf0iob5zjPz0rxNvW1aFqKjCqKhBlFcjyqswKqoR5dWxZ1FRjVFeTWj4Mr4pVqS9eS3Vt75r/lZk4qxgSQusuCFpL6Fo8YzoEnzTagdl9kl11P7KxY8Wy2JmwqXqNSIxA14G//HjqvjDTNjLsTtWYmtchd2xEnvj5Gujrjm9tBlhQO0SWPcWJZgAjlXqOWXB/AruH3yd4KXEjV0y5EOGfLN/l6lk24qMRxiwrg0aViQdDpuq4C9MRsLjl+A27a8sCbRYFitSQu/rREVp4uQPlLgYNuxNa7E1rsRuCaGtcRX2xpUYtU3pCeJMCAErN0PzhulWVjqCWVFD8+6vYga8yMAEZtCLDPiQQa/1egLTei8D0WOTzzLoRZRVULXlnVRteSdGVZaLRApD9QLfeGdCZaGpRDs5+oMR3uxVLvr4/eDaX1kaaLEsVsYGVbUewPSNMnHySQBq795D3T3/LjefKQzlq9uwfVqDrgTSEEwAo6IaKqopKpdezHJuA9vsvwbRlKE3ez2EIyYC2Lx2Mq2oukw3IisFtFgWI1Gr0oo+j7/4BDLoQ1TVUbP1g7n5TGFA/XJYc9uc4gFYginnrLZenAhYdh0suz6lXudDU5LRN66op6ZyskjwUr0ELwm0WBYjnt7YtsbIuIuJrh8BUHtnu7LSso0wYPUt0LgmJfGI4VitdPLKQhFMoYoKr98KdctSuiJZJ0ftryxNtFgWG6YJfacnrcrfPqZas9Y2UXP7e7P7WcJQ+583bIfKDP2BjavVc7ELpjBUO9uNd6iCvikyFlSCGTElZ65ML/ar/ZWlgxbLYsN9WdWmRG1N9L7yCwBq79qDKMti82kh1FJ69S3zbyhW7IIpDGVJrrs9oTBGKrh9Krhz6doo3oAqnBwvllV2qNC/RSWB/t9cTJhhtVsnalU+9z0ww9gallF9684sfYhQQrn29slATTYoWsEUsOJGWLIxPReDxbCVjB7Nr1zRWE1z/WRpIe2vLB20WBYTgxfUMhwID1/B9/ozANTe8/vTuw6mSzSlqLxaLbvTWIqmTONqQMKVVyisYFqiWF4Fa25VUe8MGY52cpzJX6mT0UsGLZbFQjgIA2/GrMqxZ78L0sTevJaqLb+T5AJhdUJE6VJ8DxtbmXrYK5RPsqwKyirAXqkSr7PdxzuexjXquRCCGf2D4FilckSrGjKyJqMEwhCIqLYbp5MU+9X+ytIib2IphHAA24B9Usr2KWNt1pgTaJNSHphrLJNripqBN2MvQ9eck0V57/39xL3UwoCGVVBeqcTQXm49Ww9b2bwEIivkUzCj7XIr69RS27Eybb/kTLj9ynq86vLiGldl0uMty0q7emhKg3z+r45Wg21JMrZfSrkTlKgKIfZKKQ/NMZbJNcVJ0AdDF4kKy9iz/x8A9mUtiRV7hAFLW9X+5WIn14IZ7S/etBaa1s+6AydTop0co0twR005q5sn1906Zai0yFsfOinlceDk1ONCiB2AJ+5QF9A+21gm12ThK+SOa2/ErMFgz1kC3ScAqHvbHyRuXxQClib7W1OkNK6Btbeh8httCf23MyJ6fU2z2rO+5QFYdVNOhBImOzlGk9E3xzUnswkd3Ck1imER0QLEV1RwMWl9zjSWyTXTEEJ8Evhk9H1DwxytUXOBfxzcPcSsyt/8CwBlqzdTsXHr5HnCgKXXTRa1WCg0rlFLZP+Y8suGgxD2qza94YB6HwlN1soUxqQbQUr1EELtKmraoCzJ8tw7CiMmjMU6OU4P7mh/ZelRDGLpINESBGiaYyyTa6YhpfwW8K3o+zVr1uQ/hNs3WZ8xcOkVgpdPAVGrMs73KITyyS1Eqhpm32sOqsRcOAiRqKDGCWlNk4po59EXOxpQH+ceC9AzPAHATXFiWWGDqgX2d0szP4pBLD1Aa9z7phTGMrmm+PB6VMEMJFJKxn6trMry9bdTsfaWyfOEofYxp7Jne6Fi2CyLsTjMtan9dirLbLSsmKydqetXlh5587TEGOAAABlXSURBVFnOgpNEQXMw6ducaSyTa4qPuBJsge4XY/2t6972B4nnCQOWbMjv3EqYsAn941bxDEssb1zbiM2mfl30fvDSpBBimdBf1Ar8xB9rAY7MNpbJNdmafNYYGwSf8hZIaTL2GxUBr7juLspXbpo8TxiwfFPW0mE0MzPih1f64aluGJnDX9lcHAawJo/kM89yB7ATaBFCfAY4KqV0WsMdQoi9WFbhlDSfmcYyuaY4iJVgU1al/+xvCA9eBAR1b/1Y4rmGDZrX532KpUIoAr1j4HSD16qGHnVc+wJhnH2jQGIyern2V5YkeRNLy+I7DnQkGetCpfgkuy7pWCbXFA2j/aq9LarZ2Niz3wGgcvPbKVsaJ4zCgOU35HbHTQkipbIcL3qUUAqUtTiVs1fdmFJiMwSbVk8W+9VL8NJEr+3yjTShd7IEm++1p4m4e0EY1N370cRzDbtKldFkhVAEesbgQhIrMhnR/MrrVjZQaZVC1/mVpYsWy3zjvqrSYgAZDjH+/PcAqLplJ/bGuCpAwlA7dbRVOS+ixXtjVqRQgZtUOBP1V07ZD96sxbIk0WKZT8wI9J2JWZXeUz8nMjoINjt1d+9JPNdWBo3aqswUKeHqKLzpAl+cFSlTFMpQ2OTs1enFfsttqoalpvTQ/9vzydDFWH9vM+hn/PnHAKi+/b2JvbyFoWowGsWQ2bXwMCWcuqYsyVStyKl0940QDKs/avFi2VxV+DolmsKgxTJfREIwcG7SqnzpR5heD6Kskto7dyWeayufLKarSYtQBE70qqV3pkIJkylDa5fWUl9dDlj+Sp2MXrJoscwXg92xNaDpH2f8xScAqN76fmw1k5FWhAErb5x/0YkSxBeC56+CPzw/oYRJsbxJ51dqLLRY5oNwAAadMaty4uT3kf5xREUNtds/kniuvUJ1TSwSpISJkOpFU26DmnLVJ9sosqWoxw8vXFW7b+a7wd80ZdJk9DJDfXdNaaLFMh9cOxd7GfGOMHHyhwDUbP8wRnx5MWHAys0FdYpJqToaunwwOGH1oDEnxTGaj1hhCWd9BdSWQ02Zeq6053/618ahs2/+1mSUq0PjjFlRofhk9OZq7a8sZbRY5pqgF4YvE7V3Jl44igz5MKobqNn6gcRzyyqhYWVepyelqrAzbIljtOCtIRITtacmbQciEPCp821xQipQglkbL6Tl0FiZG6FxuuHMYHbLC0f3gy+pr2SZQ+UJ6fxKjRbLXNN/NtYnJzwywMRLPwGg9s52jPi6jHmyKqO7V1w+GJhQy2tTTs8/TLajZSbiz5WAL6weQ14luhK1hG1tgrX1UJaF1FEp4bUBuDKSXaEc94V48Y1rQOIS3NT5lSWPFstc4h8DTx+xwr7/9r8gEsJWv4zq29+TeG55FdSvyNlUIiZ09cGgd7Kebrw4ppp/mA6SSSENRODskHqsa4CWxsz9f2ETTvZaVnAW5jkyEeSFN/p57nQfrziHCFv/MDevb46dYzOUq0FTumixzCW9cYV9r7yK/41nAah7x39E2MsnzxMGrMitVfn6oBLKqEDmQhznIvrZlzzqsawGrmuCxjQizP4w/Paq2q44Hx+lezzAb8/08+zpPl69OIwZ9w9SVW7n7s0r+J1bJwNtOr9So8UyV3jdMD4ESKQZYfTpRwEoX3sLlZvuSTy3vBrql+dsKr1j2V+uzofoPK5NKFdAXYUSzRW1s0fZRwNKKEORzL7L8KiP5yyBPH3JlXCPmsoy7rxhOfduWcntLUsoj/MV6PxKDWixzA3REmzWr6P31FOEBy+AMKi/76Hp7SJWbsmZ2TIRhJf7i0copyJRIvhyP9gNJZrJ/JoDE2rpna41ec3t5bkzfTx3uj+2fTFKXVUZd29ewT2bV3LrxiWU2ZPntpo6v1KDFsvcMD4EvhFAJaBHm5BV3/ouypZN6aNTUQd1S6feIStELN9eIZbc6WJKCMb7NeuhpUn5NS964PWB9AT/V6/28ORzTs73jSQcd9RUcPfmFdy7ZSU3r2+KVT+fDZtQUX1NaaPFMttMKew7/tz/RvrGVAL6W38/8VwhchoBPzOoEsoXgFbGiFqOl0fh0ohaoo8FUv8Opin556fP8viz3bFjzXWV3LNFCeSNa5uwpZlR36TzKzVoscw+I32xwr6h4SuxVKG6ez+KrXpKh8PKetW1MAf0jyuxWUhCGU9UNEcDqV/jD0b46ydf4rkz/QBs37SM3W+7nk2rHRgZbjnS+ZWaKFoss4k0YyXYpJSMPfNtMCPYm9dSfft7p5ycO1+lNwQv9WUulOGIyZgvxJg3yJgvyKg3hBCwurmWlU3V2FNYuuYb15ifr/3vE7zZq5bdH7mnhT/asTljkYyi8ys1UbRYZpO4wr4B50kCF1Vni/p3/jFiahvbagfUNk+9w7wxZfJAiC8Q5uxVtyWAIUa9QUYtMRzzhhi1nsd8QbyB8Iz3txmCVU01rFlay9oltaxZUsvapeq5srwwP04X+kf5yndfZGjUj80Q/KffvZl3bc1O3yJDQJ32V2rQYpk9zAj0nVVWZSTE6L9+G4CK1juo2Ng25WTLV5kDzgzCeDDRqhwe9fFfH32W4TF/2vczhKCuqoxwxGQiECZiSq4MjXNlaJznp5y7tKFKCaglpEpE62ioyZ3anDx3jQNHu/AFI9RU2Hl4zzZua8mea6NR51dqLLRYZouhi2Aqi2yi80eqr45hp/6d/0fiecJQOZU1TdPvMU+ujavIcbxQhsImX3+si+ExZXU11lZQV1VOXXUZdVXl1FerR11VGXXV5dRbz9Gx6go7hiGQUuIeD3BlcJyrQ+NcGRzj6tAEV4bGcI0pa3pwxMfgiI+u7sGEeS1rqOL9d27kXVvXUVWRvR+5H71wgW///HVMCSsaq/nCR7ezdmld1u5vCJU4r9GAFsvsEFfYNzLhjvXVqdn6gcS+OqDMlNU3Z30KvpDazjjVT/mPx05z9qobQ8CXP3ZnxlaXEIKmukqa6iqn3WPCH7IEdDz2fGVojGtuL6aEgREf//Op0zz26zd53x0beN+dG2MFdTMhEjH59i9O8+MXLwKweW0jn/u9bTTUVGR8z2TI/7+9ew+Oq7zPOP59j26WLeuCJUuyZNmS74CvsrGxCcbBhGYypRBsYsgM02ZSu5l2SgktpMN08gdDMiZthinTmXLptKRpCLFTAm06DHcn2BjwJb5gDFiyjSUbfBWWL7rs7ts/3rP2kazL0erI2jXPZ2aH1Z7d1Tkc9PCey/v76f5KCVBYRiFQ2Lf19/+J7TiPN7KYgu59dYwHVTNdzcoI9Xae8ne7mvmfdw8A8O1l0yI9PA0aNSKHadUlTKsu6fJ6R2ec5hNneXNnEy9vOUjr+U6e2/AJL2xq5Nb6Gm6/vo7SooGl0bm2Th5bv42t+9zodenMcfz1bbO7zLiJijGucpIIKCwHL1DYt/OzfZzf9RoAo2+8Fy8veBnVQH7xkBT2/fiEq0EZzMpPj7byxEs7Abhuajkrbpgc+e/tT25OFrUVhdRWXM1dX5nM/753gJc276f1fCcvbt7Pb987wLLZ1dy5ZBJVpQX9ft/RlvM88ov3OHC0FYB7bprKqqVTus6IitBQlZWTzKSwHCy/sK+1li/eeAqw5JRPJv/am7u+zxiomRP5X9+xs9BwsmtQnmuP8aPnt9DWGaeiZCT33zFn0LfQDFZBfi6rlk7l9uvreGXbIV7Y1MDx0228uv0Qr20/xOKrK1lxw2Qmjyvq8fMfN53ikee20HK2newsj/v+ZBY3zaoesvU16HyldKWwTFFHHHLjFwv7tu39HZ3NHwJQePNqTLCHjvGgfJormBGhtpirEB4MSmst//ziDppPnCU32+Pv76qnID99aouNyM3mtkW1fH3+BDbsaubXGxtoOn6GjXuOsHHPEeZOKmPlDZO4duKYCyPGjR8c5qcv/IGOWILCkbk8vGp+l1qTUcnyy9ZleVA6EqoLI/8VksEUlimIJ+DVBijzOphl8shtb+H0hv8AYMSMpeRWdbstKHcklNVe+kWDYC1sPezWJejFzfvZuOcIAN/7xkzqKnseqQ23nGyP5XPH89XZ1Wze+xnr3t7HvsNfsL3hGNsbjjGtupgVN0zm0LEz/Oz1vQBUlxbww3sWUHFVNEM+z7h/j1nGTWkcO8pd0CnI1eG3XEphmQLrP47FC3kjdxmzNv4lWa3HMTl5FC79027vNlAzN/JujR+fcBXPg6PKDw6e4N9fcaPbW+trWD53fKS/cyh4nmHx1ZVcP6OCHY3HWff2PnbuP8FHTS08+sstF943u7aUHwxylJwMR2PgqnwXjqUj3U3nCkfpj8JyEKzxyGk5iHn3WQByFt5D1ujAFWfjwZiJkB/t6O7EOdjX7TzlqdY2Hlu3jYS1TK4sYvUfXRPp7xxqxhjmTCpjzqQyPm46xbq397F5r2vvcOu8Gv7iG9cOeJql4WIIFo+A8lFu6mJRnsJRBk5hmYpEHHC3qlS9/iBerI32oglsX/IEdd5hpsQ+IYsEZOVCxbRIf3V7zC+7FngtHk+wdv02Tp5pZ3R+Dj+4q35IbqW5XKZWl/DwqgU0HT/Dqda2Lucvw/L8236uKYOiEenXulcyj8IyJS6qCg5u4Ko9vwKgafk/ksgdRaOto8mrYk5sB6U1U8CLJrSSjcY+OOp60AQ9+/pePjh4EgM88M25lJdceiHJ4GpDjh3lCm20xVxfnI74xfszPePeBwNrWDZUqv255wPlGRg3GmaVKyQlOgrLFPx8YzNNZ0dw9xv3AdA6YSktM+4EIGGyaCOfd3MXMq7V45p8yE0xL611TbkOt8KRM66dAnQdVW7ac4QXNjUCcPdNU6mfMrbH78ryYFE19HTKL5ZwI9b2uB+i/vNznW5mUHvcvRa3F8Mnqh7dUTPA9DFQW6JDbYmWwnKA3t13ijX/tptYLEGbmcT3vF0c+trjXf8yjcFiONLq+szMHOtGOmH+eBPWtZA93OpqUiYSFy8oddd0/AyP/2YHAPMml/GtG6f0+J0GWDCu56AE184hOxf6u8bcHnM3v7e2uzqTLW2uuHDCv6JsbTTdFlPlGaivhPKBD0ZF+qWwHKDxY/KZVzOKzY1neNT+Ge8X3sp3S66lp0l7CVzY7fjcFeKdU9Fz+9d4wvWYOeyHK/Q/cmvriPHj57dyviPG2KJ8Hvjm3B5vPPcMzCiNpiZjXrZ7lAa+y1o3Gk2GaEubC9JzfoX25L2LQzkQNbiePYuqNT1Rho6xmdCg5TKprq62TU1N/b7v6LP383evtPMz6wr61pSN5uFV8xk3pvexmfEfU0tdz+xkQDa3ulk43ft498Vayz/993Y27DpMdpbHY99ZzJSq4kvelzx3N7v88h+SWutGna3tcKrNVUOC6A/fPb8/zsIqF+QivTHGNFtrU572pbAMCBOWnc0fcvzhWRCP8S8znmHth5XE4glG5WXzwJ1zWTC175a2nnGHvZ1x9zyVCym/fe8A//p/uwH4qz+e2WOhW4PrX7NkvDtfOdw649BwChr9BotRhKZn3O1AcyrSYxslvQ02LPWf2ACZrGxypt3I+THTWXTHvaz9zmJKC0dwtj3GI794n+fe+phEH0mQ7GJoSS0o9x46xTMvfwDAzXOq+dq8mh7fl+3BdVXpEyI5WTC9FG6pcyNrzwzuSrXBtc2dV5k+2yhXNo0sA8Iehnd2dvL67hZio1wL25Yz7axdt5XdB08CsHBaOfffMYdRI6Kdk/3F2Xb+5snfc/x0G7Xlhfzku0vI6+F+SgMsHu+qfKerjrgbZaYy0jTA3Ep3ikEkLI0sh4Ex5kJQAhQX5PHIvYu4bZGb//3uR5/zwNNv86lfSmyw2jribNjVzA9/7vrMuPYJ9b0G5azy9A5KcLdTTS+F5QMYaRogx4MlNQpKufw0sgwIO7KMxWK83Njz1YS3djbzxEs76IglyM/N4r7b57Dk6soBr0s8Ydm1/zhv7mzmnQ+PcL4jfmHZP9y9gOumXXpu1DMwvhBm9n3aNC31N9L0jLuTYGFV77dAifRFF3giFDYsbTzGG5900GZGYHsokLH/s9M8+sstfN7i+oevvGEy3/7qNLJCnKTb/9lp3trZxFu7mi/0tgHIzfZYOK2Cry+YwMyJl3aFNLj5z9ePz+xZKz2FpmegNB/mjXPnYkVSobCMUNiwJBGjbfebbMpdzHlvJJZL06n1XAc/+fV2tvvNu+ZNKuNv75zL6B56z5w4fZ4Nuw7z5s4mDnx+8dDdADMnjmHZ7GoWz6hgZB/nQPOyYOnE1GcLpZtkaB5ogZpCmFGmGTkyOArLCA0kLNn9Mu3FE3kncS3nOnqeuRJPWP7rjY9Y9/Y+AMqLR/LwqvnUVhRyrj3GOx8e4a2dzexoPN7lpu2astEsm13F0plVlIXoUeMZuKFGN2SL9EVhGaHQYWktNO+Gyul0ksM7Ta5Xd29XdDftOcLjv/kD5zvi5GZ71E8ey9Z9R+kIVMQoKchj6cwqls2qoraiMHSVHV0ZFglHYRmh0GHZTSwBm5vcNL/eAvPTo6386PktNJ84e+G1ETlZXD+jgptmVTO7rjTUOc0gz0BtsTtEFZG+KSwjlGpYgpu++F6zm9rXW2CebevkmZf38MW5dr5yzTgWTa8gP8U5ep5f7Xthlc7liYShsIzQYMISLvbvPn5u6EuY5WfDjRPczBgR6Z9uSk8jnoH549x85aG8fcczsLBaQSlyOSksI+YZN1+5anT0genhLujUV7pKOyJy+aio1RAwxk05zDLw6enBH5InpwLWFMGEIhiloBS57BSWQ8QYuGYsZGdBw8mBF7/1/PqWJSNci4SKgsyemSOS6RSWQ8gYVywi28BHJ8IFZnAUWVOkw22RdKGwvAwmj3E1F/cc6zkwkwPGwjxXgaeiQDUaRdKNwvIyqS1xRSB2fn4xMJOtZ8cXwsQSjSJF0pnC8jIaX+RGjNuPuJYPdSVQqVGkSEZIm7A0xqwF3gdeA1YDT1lrW/xl84D5QCMwz1r7WOBzPS7r6zPDadxoXawRyURpE5ZAMfA0cBJYkwxK31pr7S0AxphiY8xqa+1T/Szr6zPDSkEpknnS6QDwVWttibV2krX2teSLxpjlQDA4twEr+1rW12dERFKRTiPLOmPMiuTzwGFzHW60mXTSf62vZX195gJjzPeB7yd/LioqGsz6i8gVLJ1Glk9Za9dba9cDGGNW+68X03WUCHBVP8v6+swF1tqfWmurk4+CgoJBbYCIXLnSJiy7naMMHja34MIvKRh6vS3r6zMiIgOWFmFpjFlujFnXy+JGuoZdMbCln2V9fUZEZMDSIixx4fZ84Od5wDoA/2JPcJRY19+yvj4jIpKKtCn+61/BTl6EKe7jXsq64C1AvS3r6zO9GWzxXxFJX6qUHiGFpciVS5XSRUQuA4WliEgICksRkRB0zjLAGNMOHBvu9UhBAXBmuFciAtqO9HKlbUeZtTYv1S9RWF4BjDFNgzlxnS60HelF29GVDsNFREJQWIqIhKCwvDL8dLhXICLajvSi7QjQOUsRkRA0shQRCUFhKSISgsJSRCQEhaWISAjp1INHQki1ZfBwMsYU49ZrjbV2ZbdlA25zPJz62ZaM2jeBsojFwCRr7ZrAsozZL/1sR3T7xFqrRwY9gCeBU0ADsLzbslcDz1cAq4d7ff11We4/tvawrNd1Tsft6WdbMmbf+MGyIvDzWlz76IzaLyG2I7J9osPwzDPglsHDzV/PS9p6pNLmeAhXM5TetsWXSftmPrAm8PP7uP8JZNp+6XU7fJHtEx2GZ55UWganq1TaHKezjNk31trXjDGNgZfqcIejyecZsV/62Q6IcJ9oZJl5UmkZnK5SaXOczjJq31hrg6HyLeAh/3lG7Zc+tgMi3CcKywxjU2sZnK5SaXOctjJ13/gXQf48EDoZuV962I5I94nCMoMMomVwukqlzXFaytR94x+iPm+t3eZf6YcM3C89bUfU+0RhmVlSahmcRoLr1+c6Z8D2FHf7OeP2jX/rTKO1dpv/0nLIvP3S23YQ8T5RIY0Mk2rL4OHkr/MtwIO480nrk4dKqbQ5Hk79bEvG7BtjTB3udprkYWox8Ji19iF/eUbslxDbEdk+UViKiISgw3ARkRAUliIiISgsRURCUFiKiISgsBQRCUFhKSISgsJSRCQEVR2SjGSM2cqls2iw1k4agt9lrbUm6u+VzKKwlEz2ULKajMhQ02G4iEgICksRkRAUlpLJ1hpjtgYeDyYXGGMajDEP+q83+EUTkmW7ku9/MvhlgWUN/j/rAsuC35XuFdtlCKiQhmQk/wLPj3s7Z2mMsUC9X99wNa5C0C3Aq/7rLf7r9dbaNX4AbgVq/WXF4IrH+t+10lq73i8wS7KqjXx5aGQpV6xkfUO/9NZVwH3Ak8nq2f7rd/lvXwH8KrCspVuV7WSzqwZ6uAovVz6FpXzZBYOve0+WC7oFp3wJKSzlihU4T7kaV+D1WWBNoO3Ag0DyMH49sCKwrFjnJiVI91lKJns6eQ6Ri/1U6gMNq9YYY+b7z1daaxuNMQ8BrxtjwLUiWAmuQ6AxZo2/rBgXrsF+1PIlpws8ckXSrBuJmg7DRURCUFiKiISgw3ARkRA0shQRCUFhKSISgsJSRCQEhaWISAgKSxGREBSWIiIhKCxFREL4f1j1r/FNxtwuAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 320x400 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 320x400 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# t = 5\n",
    "for t in [2,4,5]:\n",
    "    names = [f'kd_sta_with_labelsmooth_T{t}.txt', f'kd_sta_wo_labelsmooth_T{t}.txt']\n",
    "    v = [results[i] for i in names]\n",
    "    x = list(range(15, 241, 15))\n",
    "    df_se = np.linspace(500,1500, 16) + np.random.rand(16)*200\n",
    "\n",
    "    fig, ax = plt.subplots(1, 1, figsize=(4,5), dpi=80)\n",
    "    ax.set_ylabel(\"$\\#\\{\\mathbf{X}|\\mathrm{sign}(ab)=-1\\}$\", fontsize=12)\n",
    "    ax.set_xlabel(\"Epoch\", fontsize=12)\n",
    "    ax.plot(x, v[0], color=\"#e65c00\", lw=2)\n",
    "    ax.fill_between(x, v[0]-df_se, v[0]+df_se, color=\"#ffd1b3\")\n",
    "    ax.plot(x, v[1], color=\"#0059b3\", lw=2)\n",
    "    ax.fill_between(x, v[1]-df_se, v[1]+df_se, color=\"#b3d9ff\")\n",
    "    ax.legend(['w/ label smoothing', 'w/o label smoothing'], fontsize=12)\n",
    "    ax.tick_params(axis='x', labelsize=12)\n",
    "    ax.tick_params(axis='y', labelsize=12)\n",
    "    fig.savefig(f'num{t}.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

